Perplexity Predicts Protection: Choosing Pretrained Backbones for Worst-Client Fairness in Federated Parameter-Efficient Fine-Tuning

Federated learning lets multiple parties train a shared model without pooling their data, but a client with far less data than the others can end up poorly served even when the group's average accuracy looks fine. We ask whether the choice of pretrained backbone affects this under LoRA fine-tuning, and whether per-word perplexity on the target text predicts which backbone helps the worst-off client before federated training starts. We ran 313 experiments across three text-classification datasets and three similarly sized backbones (RoBERTa, BERTweet, PubMedBERT), each compared against a task-specific baseline on identical data splits. Lower-perplexity backbones consistently produced larger gains for the worst-performing client, with a rank correlation of -0.87 across nine dataset-backbone pairs; a backbone held out of the analysis confirmed the pattern. Personalization with Ditto recovered only 4-12% of the gap between training alone and full federation, and removing aggregation entirely erased the benefit. A client's update also showed no sign of conflicting with the group's update; the two are close to orthogonal, ruling out one proposed explanation for this failure. Practically: measure perplexity on a sample of task text before choosing a backbone, and do not rely on personalization to protect a data-poor client. We release our code, predictions, and full results for others to test.

==> data_fallback.py <==
"""Verified numbers transcribed from the analysis reports (359 runs, 2026-08-08).

Used only when results.jsonl is unavailable, so figures can be previewed and the
layout checked without Drive access. When the real log is present it always wins.
"""
PPL = {("agnews","roberta"):25.4, ("agnews","bertweet"):65.0,
       ("agnews","distilbert"):76.6, ("agnews","pubmedbert"):221.8,
       ("sent140","roberta"):161.5, ("sent140","bertweet"):222.3,
       ("sent140","pubmedbert"):2458.9,
       ("pubmed","roberta"):44.9, ("pubmed","bertweet"):171.9,
       ("pubmed","pubmedbert"):10.4}

# effect, ci_lo, ci_hi, p, cliffs delta   (P3, alpha=0.1, paired vs TextCNN)
MAIN = {
 ("agnews","roberta"):    (0.124, 0.078, 0.178, 0.013, 0.60),
 ("agnews","bertweet"):   (0.111, 0.068, 0.166, 0.018, 0.52),
 ("agnews","distilbert"): (0.091, 0.030, 0.150, 0.112, None),
 ("agnews","pubmedbert"): (0.017,-0.049, 0.069, 0.657, 0.20),
 ("sent140","roberta"):   (0.074,-0.048, 0.135, 0.291, 0.60),
 ("sent140","bertweet"):  (0.049,-0.154, 0.157, 0.651, 0.60),
 ("sent140","pubmedbert"):(0.015,-0.033, 0.054, 0.568, 0.28),
 ("pubmed","pubmedbert"): (0.208, 0.147, 0.269, 0.004, 1.00),
 ("pubmed","roberta"):    (0.140, 0.099, 0.182, 0.004, 0.76),
 ("pubmed","bertweet"):  (-0.019,-0.054, 0.012, 0.357,-0.20),
}
ALPHA = {  # cell -> {alpha: (effect, lo, hi)}
 ("agnews","roberta"):    {0.1:(0.124,0.078,0.178), 0.3:(0.085,0.040,0.130), 1.0:(0.044,0.005,0.085)},
 ("sent140","bertweet"):  {0.1:(0.049,-0.154,0.157),0.3:(0.142,0.060,0.220), 1.0:(0.122,0.055,0.190)},
 ("pubmed","pubmedbert"): {0.1:(0.208,0.147,0.269),0.3:(0.139,0.085,0.195), 1.0:(0.101,0.060,0.145)},
}
DITTO = {  # cell -> (local, l0.1, l1, l10, fedavg, recovered%)
 ("agnews","roberta"):   (-0.584,-0.539,-0.520,-0.498, 0.124, 12),
 ("sent140","bertweet"): (-0.476,-0.496,-0.490,-0.448, 0.049,  5),
 ("pubmed","pubmedbert"):(-0.221,-0.208,-0.203,-0.202, 0.208,  4),
}
ALGO = {  # cell -> {algo: effect}
 ("agnews","roberta"):   {"fedavg":0.124,"fedprox":0.113,"ffa_lora":0.117,"ditto":-0.520,"local_only":-0.584},
 ("sent140","bertweet"): {"fedavg":0.049,"fedprox":0.041,"ffa_lora":0.038,"ditto":-0.490,"local_only":-0.476},
 ("pubmed","pubmedbert"):{"fedavg":0.208,"fedprox":0.206,"ffa_lora":0.144,"ditto":-0.203,"local_only":-0.221},
}
MECH = {  # cell -> (conflict rate, minority cosine)
 ("agnews","roberta"):    (0.140, 0.014), ("agnews","bertweet"):   (0.109, 0.027),
 ("agnews","pubmedbert"): (0.105, 0.028), ("agnews","distilbert"): (0.144, 0.008),
 ("sent140","bertweet"):  (0.151,-0.002), ("sent140","pubmedbert"):(0.140,-0.005),
 ("sent140","roberta"):   (0.240,-0.025),
 ("pubmed","pubmedbert"): (0.116, 0.038), ("pubmed","bertweet"):   (0.105, 0.016),
 ("pubmed","roberta"):    (0.125, 0.022),
}
LOCAL = {  # cell -> (effect, lo, hi)
 ("agnews","roberta"):    (-0.584,-0.704,-0.471),
 ("sent140","bertweet"):  (-0.476,-0.580,-0.376),
 ("pubmed","pubmedbert"): (-0.221,-0.259,-0.177),
 ("pubmed","bertweet"):   (-0.249,-0.332,-0.165),
 ("sent140","pubmedbert"):(-0.414,-0.530,-0.346),
}
MSTEP = {  # cell -> (epochs, steps)
 ("agnews","roberta"):   (0.124, 0.338),
 ("sent140","bertweet"): (0.049, 0.121),
 ("pubmed","pubmedbert"):(0.208, 0.210),
}
SUBSAMPLE = {"P3": (0.124, 0.083), "P1": (0.106, 0.066)}
DIAGONAL = [("agnews","roberta"),("sent140","bertweet"),("pubmed","pubmedbert")]
CORNERS  = [("pubmed","bertweet"),("sent140","pubmedbert")]


==> make_figures.py <==
"""
make_figures.py -- all figures for the Neurocomputing submission.

USAGE
  In Colab (second notebook), after mounting Drive:
      !python make_figures.py
  It reads results.jsonl from Drive. If that file is not reachable it falls back
  to the verified constants in data_fallback.py so the layout can still be checked.

ELSEVIER REQUIREMENTS implemented here
  * vector PDF output, so there is no resolution ceiling
  * Type 42 TrueType font embedding; Elsevier rejects Type 3
  * drawn at final print size: 90 mm single column, 140 mm 1.5 column
  * 7 pt minimum text, so do not rescale beyond about 0.9 in \\includegraphics
  * marker shape and hatching duplicate the colour coding, so every panel
    survives greyscale printing
"""
import json, os, sys
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import Rectangle
from scipy import stats as sps

import data_fallback as FB

MM = 1/25.4
SINGLE, ONEHALF, DOUBLE = 90*MM, 140*MM, 190*MM
OUT = "figures"
DRIVE = "/content/drive/MyDrive/fedalign"
COL = "clientclass_f1__min"

matplotlib.rcParams.update({
    "pdf.fonttype": 42, "ps.fonttype": 42,
    "font.family": "sans-serif",
    "font.sans-serif": ["DejaVu Sans", "Arial", "Helvetica"],
    "font.size": 8, "axes.labelsize": 8, "axes.titlesize": 8,
    "xtick.labelsize": 7, "ytick.labelsize": 7, "legend.fontsize": 7,
    "axes.linewidth": .6, "xtick.major.width": .6, "ytick.major.width": .6,
    "lines.linewidth": 1.0, "savefig.bbox": "tight", "savefig.pad_inches": .02,
})
os.makedirs(OUT, exist_ok=True)

NICE = {"agnews":"AG News","sent140":"Sentiment140","pubmed":"PubMed",
        "roberta":"RoBERTa","bertweet":"BERTweet","pubmedbert":"PubMedBERT",
        "distilbert":"DistilBERT","textcnn":"TextCNN"}
ALGO_NICE = {"fedavg":"FedAvg","fedprox":"FedProx","ffa_lora":"FFA-LoRA",
             "ditto":"Ditto","local_only":"Local only"}
C = {"agnews":"#1f4e79","sent140":"#a02020","pubmed":"#1f6f3d"}
M = {"agnews":"o","sent140":"s","pubmed":"^"}

# ------------------------------------------------------------------ data layer
class Data:
    """Reads the real log when present; otherwise serves the verified constants."""
    def __init__(self):
        self.live = False
        p = f"{DRIVE}/results/results.jsonl"
        if os.path.exists(p):
            try:
                self._load(p); self.live = True
            except Exception as e:
                print(f"  could not parse the log ({e}); using fallback constants")

    def _load(self, p):
        import pandas as pd
        rows = []
        for line in open(p):
            line = line.strip()
            if not line: continue
            try: r = json.loads(line)
            except json.JSONDecodeError: continue
            r.pop("per_client", None); r.pop("probe", None); rows.append(r)
        df = pd.DataFrame(rows); df["tag"] = df.tag.fillna("")
        mf = pd.read_csv(f"{DRIVE}/results/manifest.csv")
        fin = df[df[COL].notna()].sort_values("round").groupby("run_id", as_index=False).last()
        self.fin = fin[fin.run_id.isin(set(mf.run_id))]
        self.raw = df

    def effect(self, d, b, algo="fedavg", tag="", alpha=0.1):
        """Paired effect vs the TextCNN baseline: (mean, ci_lo, ci_hi)."""
        if not self.live:
            if algo == "local_only":  return FB.LOCAL.get((d, b))
            if tag == "mstep":        return (FB.MSTEP[(d, b)][1], None, None)
            if algo == "ditto":
                i = {"lam0.1":1, "":2, "lam10.0":3}[tag]
                return (FB.DITTO[(d, b)][i], None, None)
            if alpha != 0.1:
                v = FB.ALPHA.get((d, b), {}).get(alpha)
                return v if v else None
            v = FB.MAIN.get((d, b))
            return (v[0], v[1], v[2]) if v else None
        f = self.fin
        s = f[(f.alpha == alpha) & (f.algo == algo) & (f.tag == tag)]
        s = s.sort_values("round").drop_duplicates(["dataset","model","seed"], keep="last")
        fm = s[(s.dataset == d) & (s.model == b)].set_index("seed")[COL]
        ct = "mstep" if tag == "mstep" else ("fullsize" if tag == "fullsize" else "")
        c = f[(f.alpha == alpha) & (f.algo == "fedavg") & (f.tag == ct)]
        c = c.sort_values("round").drop_duplicates(["dataset","model","seed"], keep="last")
        cnn = c[(c.dataset == d) & (c.model == "textcnn")].set_index("seed")[COL]
        k = sorted(set(fm.index) & set(cnn.index))
        if len(k) < 3: return None
        x = (fm.loc[k] - cnn.loc[k]).values
        rng = np.random.default_rng(0)
        bt = x[rng.integers(0, x.size, (10000, x.size))].mean(axis=1)
        return (x.mean(), np.percentile(bt, 2.5), np.percentile(bt, 97.5))

    def mech(self, d, b):
        if not self.live: return FB.MECH.get((d, b))
        import pandas as pd
        m = self.raw
        m = m[(m.algo == "fedavg") & (m.alpha == 0.1) & (m.dataset == d) & (m.model == b)]
        if m.empty or "conflict_rate" not in m: return None
        late = m[m["round"] >= m["round"].max() - 10]
        return (float(late.conflict_rate.mean()), float(late.cos_minority.mean()))

D = Data()
print(f"data source: {'results.jsonl (live)' if D.live else 'verified constants (preview)'}\n")

def _clean(ax, grid_axis="both"):
    for sp in ("top","right"): ax.spines[sp].set_visible(False)
    ax.grid(alpha=.18, lw=.4, axis=grid_axis); ax.set_axisbelow(True)

def _save(fig, name):
    fig.savefig(f"{OUT}/{name}.pdf"); plt.close(fig)
    print(f"  {name}.pdf")

# ------------------------------------------------------------------ Figure 1
def fig1():
    """Per-word perplexity against worst-client benefit. The paper in one image."""
    fig, ax = plt.subplots(figsize=(SINGLE, SINGLE*.80))
    fit = []
    for d in ["agnews","sent140","pubmed"]:
        bbs = ["roberta","bertweet","pubmedbert"] + (["distilbert"] if d=="agnews" else [])
        for b in bbs:
            r = D.effect(d, b, tag="continuity" if b=="distilbert" else "")
            if r is None: continue
            held = (b == "distilbert")
            yerr = None
            if r[1] is not None:
                yerr = [[r[0]-r[1]], [r[2]-r[0]]]
            ax.errorbar(FB.PPL[(d,b)], r[0], yerr=yerr, fmt=M[d], ms=4.6,
                        capsize=1.8, elinewidth=.6, mew=1.1,
                        mfc="white" if held else C[d], mec=C[d], ecolor=C[d], zorder=3)
            if not held: fit.append((FB.PPL[(d,b)], r[0]))
    x = np.array([p[0] for p in fit]); y = np.array([p[1] for p in fit])
    z = np.polyfit(np.log10(x), y, 1)
    xs = np.logspace(np.log10(x.min()*.6), np.log10(x.max()*1.6), 60)
    ax.plot(xs, np.polyval(z, np.log10(xs)), "--", color="0.45", lw=.8, zorder=1)
    rho, pv = sps.spearmanr(np.log(x), y)
    ax.axhline(0, color="0.25", lw=.6, zorder=1)
    ax.set_xscale("log")
    ax.set_xlabel("Per-word masked-LM perplexity on task text")
    ax.set_ylabel("Worst-client benefit over baseline")
    ax.text(.97, .95, f"Spearman $\\rho$ = {rho:.2f}\n$p$ = {pv:.4f},  $n$ = {len(x)}",
            transform=ax.transAxes, ha="right", va="top", fontsize=7,
            bbox=dict(boxstyle="round,pad=.3", fc="white", ec="0.7", lw=.5))
    _clean(ax)
    h = [Line2D([],[],ls="",marker=M[d],ms=4.6,mfc=C[d],mec=C[d],label=NICE[d])
         for d in ["agnews","sent140","pubmed"]]
    h.append(Line2D([],[],ls="",marker="o",ms=4.6,mfc="white",mec="#1f4e79",mew=1.1,
                    label="held out"))
    ax.legend(handles=h, frameon=False, loc="lower left", handletextpad=.4,
              borderpad=.2, labelspacing=.3)
    _save(fig, "fig1_perplexity")
    return rho, pv

# ------------------------------------------------------------------ Figure 2
def fig2():
    """Benefit against heterogeneity for the three domain-matched cells."""
    fig, ax = plt.subplots(figsize=(SINGLE, SINGLE*.72))
    alphas = [0.1, 0.3, 1.0]
    for d, b in FB.DIAGONAL:
        xs, ys, lo, hi = [], [], [], []
        for a in alphas:
            r = D.effect(d, b, alpha=a)
            if r is None: continue
            xs.append(a); ys.append(r[0])
            lo.append(r[1] if r[1] is not None else r[0])
            hi.append(r[2] if r[2] is not None else r[0])
        ax.plot(xs, ys, marker=M[d], ms=4.0, color=C[d],
                label=f"{NICE[d]} $\\times$ {NICE[b]}")
        ax.fill_between(xs, lo, hi, color=C[d], alpha=.13, lw=0)
    ax.axhline(0, color="0.25", lw=.6)
    ax.set_xscale("log"); ax.set_xticks(alphas)
    ax.set_xticklabels([str(a) for a in alphas])
    ax.set_xlabel("Dirichlet $\\alpha$   (lower is more heterogeneous)")
    ax.set_ylabel("Worst-client benefit")
    _clean(ax); ax.legend(frameon=False, fontsize=6.6, loc="upper right",
                          labelspacing=.3, handlelength=1.4)
    _save(fig, "fig2_alpha")

# ------------------------------------------------------------------ Figure 3
def fig3():
    """Ditto across lambda, anchored by local-only and FedAvg."""
    fig, ax = plt.subplots(figsize=(ONEHALF, SINGLE*.60))
    labels = ["Local only", "$\\lambda$=0.1", "$\\lambda$=1", "$\\lambda$=10", "FedAvg"]
    cols   = ["0.75", "#e2b3b3", "#c98a8a", "#a04c4c", "#1f6f3d"]
    hatch  = ["///", "", "", "", ""]
    w, gap = .155, .018
    for i, (d, b) in enumerate(FB.DIAGONAL):
        vals = [D.effect(d,b,"local_only"), D.effect(d,b,"ditto","lam0.1"),
                D.effect(d,b,"ditto",""),   D.effect(d,b,"ditto","lam10.0"),
                D.effect(d,b)]
        for j, v in enumerate(vals):
            if v is None: continue
            x = i + (j-2)*(w+gap)
            ax.bar(x, v[0], width=w, color=cols[j], lw=.5, edgecolor="0.25",
                   hatch=hatch[j], label=labels[j] if i == 0 else None)
        rec = FB.DITTO[(d,b)][5] if not D.live else None
        if rec is not None:
            ax.text(i, 0.03, f"{rec}% recovered", ha="center", fontsize=6.3, color="0.3")
    ax.axhline(0, color="0.25", lw=.6)
    ax.set_xticks(range(len(FB.DIAGONAL)))
    ax.set_xticklabels([f"{NICE[d]}\n$\\times$ {NICE[b]}" for d, b in FB.DIAGONAL])
    ax.set_ylabel("Worst-client benefit")
    _clean(ax, "y")
    ax.legend(frameon=False, ncol=5, fontsize=6.4, loc="upper center",
              bbox_to_anchor=(.5, 1.17), columnspacing=.9, handlelength=1.1)
    _save(fig, "fig3_ditto")

# ------------------------------------------------------------------ Figure 4
def fig4():
    """Algorithm comparison. Non-personalised methods cluster; personalised collapse."""
    algos = ["fedavg","fedprox","ffa_lora","ditto","local_only"]
    cols  = ["#1f6f3d","#3d8a5a","#5aa578","#a04c4c","0.75"]
    hatch = ["","","","","///"]
    fig, ax = plt.subplots(figsize=(ONEHALF, SINGLE*.60))
    w, gap = .155, .018
    for i, (d, b) in enumerate(FB.DIAGONAL):
        for j, a in enumerate(algos):
            if D.live:
                tag = "" ; v = D.effect(d, b, algo=a, tag=tag)
            else:
                e = FB.ALGO.get((d,b), {}).get(a); v = (e, None, None) if e is not None else None
            if v is None: continue
            x = i + (j-2)*(w+gap)
            ax.bar(x, v[0], width=w, color=cols[j], lw=.5, edgecolor="0.25",
                   hatch=hatch[j], label=ALGO_NICE[a] if i == 0 else None)
    ax.axhline(0, color="0.25", lw=.6)
    ax.axhspan(-0.02, 0.25, color="#1f6f3d", alpha=.05, lw=0)
    ax.set_xticks(range(len(FB.DIAGONAL)))
    ax.set_xticklabels([f"{NICE[d]}\n$\\times$ {NICE[b]}" for d, b in FB.DIAGONAL])
    ax.set_ylabel("Worst-client benefit")
    _clean(ax, "y")
    ax.legend(frameon=False, ncol=5, fontsize=6.4, loc="upper center",
              bbox_to_anchor=(.5, 1.17), columnspacing=.9, handlelength=1.1)
    _save(fig, "fig4_algorithms")

# ------------------------------------------------------------------ Figure 5
def fig5():
    """Mechanism: update geometry. Orthogonal, not opposed; no alignment trend."""
    fig, axes = plt.subplots(1, 2, figsize=(ONEHALF, SINGLE*.62))
    ax = axes[0]
    for d in ["agnews","sent140","pubmed"]:
        for b in ["roberta","bertweet","pubmedbert"]:
            r = D.mech(d, b)
            if r is None: continue
            matched = (d,b) in FB.DIAGONAL
            ax.scatter(FB.PPL[(d,b)], r[0], marker=M[d], s=28,
                       facecolor=C[d] if matched else "white",
                       edgecolor=C[d], lw=1.0, zorder=3)
    ax.set_xscale("log")
    ax.set_xlabel("Per-word perplexity")
    ax.set_ylabel("Adapter conflict rate", labelpad=2)
    ax.set_ylim(0, .30)
    _clean(ax)
    ax.text(.03, .94, "(a)", transform=ax.transAxes, fontsize=8, fontweight="bold")
    h = [Line2D([],[],ls="",marker="o",ms=4.4,mfc="#1f4e79",mec="#1f4e79",label="domain match"),
         Line2D([],[],ls="",marker="o",ms=4.4,mfc="white",mec="#1f4e79",mew=1.0,label="mismatch")]
    ax.legend(handles=h, frameon=False, fontsize=6.2, loc="upper left",
              bbox_to_anchor=(.10,.99), handletextpad=.3, labelspacing=.25)

    ax = axes[1]
    cos = [D.mech(d,b)[1] for d in ["agnews","sent140","pubmed"]
           for b in ["roberta","bertweet","pubmedbert"] if D.mech(d,b)]
    n = len(cos)
    ax.axvline(0, color="0.35", lw=.8, zorder=1)
    ax.axvspan(-.05, .05, color="#1f4e79", alpha=.07, lw=0, zorder=0)
    ax.scatter(cos, np.arange(n), marker="o", s=24,
               facecolor="#1f4e79", edgecolor="none", zorder=3)
    ax.set_xlim(-1.05, 1.05); ax.set_ylim(-1.2, n+1.6)
    ax.set_yticks([])
    ax.set_xlabel("Cosine: smallest client vs aggregate")
    ax.set_xticks([-1,-.5,0,.5,1])
    ax.annotate("opposed", xy=(-.95, n+.5), fontsize=6.3, color="0.45", ha="left")
    ax.annotate("aligned",  xy=( .95, n+.5), fontsize=6.3, color="0.45", ha="right")
    ax.annotate("orthogonal", xy=(0, -.9), fontsize=6.3, color="#1f4e79", ha="center")
    _clean(ax, "x")
    ax.text(.03, .94, "(b)", transform=ax.transAxes, fontsize=8, fontweight="bold")
    fig.tight_layout(w_pad=1.8)
    _save(fig, "fig5_mechanism")

# ------------------------------------------------------------------ Figure 6
def fig6():
    """Controls: matched gradient steps, and the full-size dataset check."""
    fig, axes = plt.subplots(1, 2, figsize=(ONEHALF, SINGLE*.60),
                             gridspec_kw={"width_ratios":[1.75, 1]})
    ax = axes[0]
    w = .34; top = 0
    for i, (d, b) in enumerate(FB.DIAGONAL):
        e = D.effect(d, b); s_ = D.effect(d, b, tag="mstep")
        if e:
            ax.bar(i-w/2-.012, e[0], width=w, color="#9db8dc", lw=.5,
                   edgecolor="0.25", label="Matched epochs" if i==0 else None)
            top = max(top, e[0])
        if s_:
            ax.bar(i+w/2+.012, s_[0], width=w, color="#1f4e79", lw=.5,
                   edgecolor="0.25", label="Matched steps" if i==0 else None)
            top = max(top, s_[0])
    ax.axhline(0, color="0.25", lw=.6)
    ax.set_ylim(0, top*1.42)                     # headroom so the legend clears the bars
    ax.set_xticks(range(3))
    ax.set_xticklabels([f"{NICE[d]}\n$\\times$ {NICE[b]}" for d,b in FB.DIAGONAL], fontsize=6.4)
    ax.set_ylabel("Worst-client benefit", labelpad=2)
    _clean(ax,"y")
    ax.legend(frameon=False, fontsize=6.5, loc="upper right", ncol=1,
              handlelength=1.1, labelspacing=.25, bbox_to_anchor=(1.0,1.0))
    ax.text(.02,.94,"(a)",transform=ax.transAxes,fontsize=8,fontweight="bold")

    ax = axes[1]; top = 0
    for i,(k,(a,bb)) in enumerate(FB.SUBSAMPLE.items()):
        ax.bar(i-.17, a, width=.32, color="#9db8dc", lw=.5, edgecolor="0.25",
               label="20k train" if i==0 else None)
        ax.bar(i+.17, bb, width=.32, color="#1f4e79", lw=.5, edgecolor="0.25",
               label="120k train" if i==0 else None)
        top = max(top, a, bb)
    ax.axhline(0, color="0.25", lw=.6)
    ax.set_ylim(0, top*1.55)
    ax.set_xticks([0,1]); ax.set_xticklabels(["P3\n(primary)","P1"], fontsize=6.4)
    _clean(ax,"y")
    ax.legend(frameon=False, fontsize=6.5, loc="upper right", ncol=1,
              handlelength=1.1, labelspacing=.25)
    ax.text(.04,.94,"(b)",transform=ax.transAxes,fontsize=8,fontweight="bold")
    fig.tight_layout(w_pad=1.8)
    _save(fig, "fig6_controls")

# ------------------------------------------------------------------ Figure 7
def fig7():
    """Design schematic: the backbone-by-dataset grid with per-word perplexity."""
    ds = ["agnews","sent140","pubmed"]; bs = ["roberta","bertweet","pubmedbert"]
    fig, ax = plt.subplots(figsize=(SINGLE, SINGLE*.68))
    for i, b in enumerate(bs):
        for j, d in enumerate(ds):
            p = FB.PPL[(d,b)]
            diag = (d,b) in FB.DIAGONAL
            corner = (d,b) in FB.CORNERS
            fc = "#e8f5e9" if diag else ("#fdecea" if corner else "#f4f6f8")
            ax.add_patch(Rectangle((j,-i), .92, .92, facecolor=fc,
                                   edgecolor="0.5", lw=.7))
            ax.text(j+.46, -i+.60, f"{p:.0f}", ha="center", fontsize=8.5,
                    fontweight="bold" if diag else "normal", color="0.15")
            ax.text(j+.46, -i+.30, "per-word PPL", ha="center", fontsize=5.6, color="0.45")
            if diag:   ax.text(j+.46,-i+.10,"domain match",ha="center",fontsize=5.8,color="#1f6f3d")
            if corner: ax.text(j+.46,-i+.10,"mismatch",   ha="center",fontsize=5.8,color="#a02020")
    ax.set_xlim(-.05, 3.0); ax.set_ylim(-2.1, 1.05)
    ax.set_xticks([j+.46 for j in range(3)]); ax.set_xticklabels([NICE[d] for d in ds])
    ax.set_yticks([-i+.46 for i in range(3)]); ax.set_yticklabels([NICE[b] for b in bs])
    ax.tick_params(length=0)
    for sp in ax.spines.values(): sp.set_visible(False)
    ax.set_xlabel("Task corpus"); ax.set_ylabel("Pretrained backbone")
    _save(fig, "fig7_design")

if __name__ == "__main__":
    rho, pv = fig1()
    fig2(); fig3(); fig4(); fig5(); fig6(); fig7()
    print(f"\nFigure 1: Spearman rho = {rho:+.3f}, p = {pv:.4f}")
    print(f"All PDFs in {OUT}/ — upload to Overleaf under figures/")


==> make_tables.py <==
r"""
make_tables.py -- generate the appendix LaTeX tables from results.jsonl.

Run in Colab beside the mounted Drive:
    !python make_tables.py
Writes .tex fragments into tables/, which you paste into the appendix or
\input directly.

Nothing here is transcribed by hand. Every number traces to the run log, so the
appendix cannot drift from the data.
"""
import json, os
import numpy as np
import pandas as pd
from scipy import stats as sps

DRIVE = "/content/drive/MyDrive/fedalign"
OUT = "tables"
os.makedirs(OUT, exist_ok=True)

METRICS = {"P3": "clientclass_f1", "P1": "local_macro_f1", "P2": "global_bal_acc"}
NICE = {"agnews": "AG News", "sent140": "Sentiment140", "pubmed": "PubMed",
        "roberta": "RoBERTa", "bertweet": "BERTweet", "pubmedbert": "PubMedBERT",
        "distilbert": "DistilBERT", "textcnn": "TextCNN"}
ALGO = {"fedavg": "FedAvg", "fedprox": "FedProx", "ffa_lora": "FFA-LoRA",
        "ditto": "Ditto", "local_only": "Local only", "fedavgw": "FedAvgW"}
DIAGONAL = [("agnews", "roberta"), ("sent140", "bertweet"), ("pubmed", "pubmedbert")]
GRID = [(d, b) for d in ["agnews", "sent140", "pubmed"]
        for b in ["roberta", "bertweet", "pubmedbert"]]


def load():
    rows = []
    for line in open(f"{DRIVE}/results/results.jsonl"):
        line = line.strip()
        if not line:
            continue
        try:
            r = json.loads(line)
        except json.JSONDecodeError:
            continue
        r.pop("per_client", None)
        r.pop("probe", None)
        rows.append(r)
    df = pd.DataFrame(rows)
    df["tag"] = df.tag.fillna("")
    mf = pd.read_csv(f"{DRIVE}/results/manifest.csv")
    return df, set(mf.run_id)


DF, VALID = load()


def finals(metric):
    col = f"{metric}__min"
    f = DF[DF[col].notna()].sort_values("round").groupby("run_id", as_index=False).last()
    return f[f.run_id.isin(VALID)]


def eff(d, b, metric="clientclass_f1", algo="fedavg", tag="", alpha=0.1, minn=2):
    """Paired effect against the TextCNN baseline at the same tag and alpha."""
    col = f"{metric}__min"
    f = finals(metric)
    s = f[(f.alpha == alpha) & (f.algo == algo) & (f.tag == tag)]
    s = s.sort_values("round").drop_duplicates(["dataset", "model", "seed"], keep="last")
    fm = s[(s.dataset == d) & (s.model == b)].set_index("seed")[col]
    ct = tag if tag in ("mstep", "fullsize") else ""
    c = f[(f.alpha == alpha) & (f.algo == "fedavg") & (f.tag == ct)]
    c = c.sort_values("round").drop_duplicates(["dataset", "model", "seed"], keep="last")
    cnn = c[(c.dataset == d) & (c.model == "textcnn")].set_index("seed")[col]
    k = sorted(set(fm.index) & set(cnn.index))
    if len(k) < minn:
        return None
    x = (fm.loc[k] - cnn.loc[k]).values
    rng = np.random.default_rng(0)
    bt = x[rng.integers(0, x.size, (10000, x.size))].mean(axis=1)
    p = float(sps.ttest_rel(fm.loc[k], cnn.loc[k])[1]) if len(k) > 1 else float("nan")
    return {"n": len(k), "e": x.mean(), "sd": x.std(ddof=1) if len(k) > 1 else 0.0,
            "lo": np.percentile(bt, 2.5), "hi": np.percentile(bt, 97.5), "p": p,
            "fm": fm.loc[k].mean(), "cnn": cnn.loc[k].mean()}


def absolute(d, b, metric="clientclass_f1", algo="fedavg", tag="", alpha=0.1, agg="min"):
    """Absolute worst-client score, for conditions where a paired effect is not valid."""
    col = f"{metric}__{agg}"
    f = DF[DF[col].notna()].sort_values("round").groupby("run_id", as_index=False).last()
    f = f[f.run_id.isin(VALID)]
    s = f[(f.alpha == alpha) & (f.algo == algo) & (f.tag == tag)]
    s = s.sort_values("round").drop_duplicates(["dataset", "model", "seed"], keep="last")
    v = s[(s.dataset == d) & (s.model == b)][col].values
    return None if v.size == 0 else {"n": v.size, "mean": v.mean(),
                                     "sd": v.std(ddof=1) if v.size > 1 else 0.0}


def fmt(v, nd=3, sign=True):
    if v is None or (isinstance(v, float) and not np.isfinite(v)):
        return "--"
    return f"{v:+.{nd}f}" if sign else f"{v:.{nd}f}"


def wrap(body, caption, label, cols):
    return (f"\\begin{{table}}[t]\n\\centering\n\\caption{{{caption}}}\n"
            f"\\label{{{label}}}\n\\small\n\\begin{{tabular}}{{{cols}}}\n\\toprule\n"
            f"{body}\\bottomrule\n\\end{{tabular}}\n\\end{{table}}\n")


# ---- A1: all nine cells, all three metrics ---------------------------------
lines = ["Dataset & Backbone & \\multicolumn{2}{c}{P3} & \\multicolumn{2}{c}{P1} & "
         "\\multicolumn{2}{c}{P2} \\\\\n\\cmidrule(lr){3-4}\\cmidrule(lr){5-6}\\cmidrule(lr){7-8}\n"
         " &  & Effect & $p$ & Effect & $p$ & Effect & $p$ \\\\\n\\midrule\n"]
for d, b in GRID:
    cells = [eff(d, b, metric=m, minn=3) for m in METRICS.values()]
    row = f"{NICE[d]} & {NICE[b]}"
    for c in cells:
if c:
    pv = '$<0.001$' if c['p'] < 0.001 else f'{c["p"]:.3f}'
    row += f' & {E(c["e"])} & {pv}'
else:
    row += ' & -- & --'    lines.append(row + " \\\\\n")
open(f"{OUT}/A1_all_metrics.tex", "w").write(wrap(
    "".join(lines),
    "Worst-client effect against the TextCNN baseline at $\\alpha = 0.1$ under all "
    "three per-client metrics. Five partitions per cell, paired differences.",
    "tab:A1", "llrrrrrr"))

# ---- A2: all algorithms on the domain-matched cells -------------------------
algos = ["fedavg", "fedprox", "ffa_lora", "ditto", "local_only"]
lines = ["Algorithm & " + " & ".join(f"{NICE[d]}" for d, _ in DIAGONAL) + " \\\\\n\\midrule\n"]
for a in algos:
    row = ALGO[a]
    for d, b in DIAGONAL:
        c = eff(d, b, algo=a, minn=3)
        row += f" & {fmt(c['e'])}" if c else " & --"
    lines.append(row + " \\\\\n")
open(f"{OUT}/A2_algorithms.tex", "w").write(wrap(
    "".join(lines),
    "Worst-client effect (P3) by aggregation algorithm on the three domain-matched "
    "cells, $\\alpha = 0.1$, five partitions each.",
    "tab:A2", "l" + "r" * len(DIAGONAL)))

# ---- A3: alpha sweep --------------------------------------------------------
alphas = sorted(a for a in DF.alpha.unique() if a > 0)
lines = ["Cell & " + " & ".join(f"$\\alpha={a}$" for a in alphas) + " \\\\\n\\midrule\n"]
for d, b in DIAGONAL:
    row = f"{NICE[d]} $\\times$ {NICE[b]}"
    for a in alphas:
        c = eff(d, b, alpha=a, minn=3)
        row += f" & {fmt(c['e'])}" if c else " & --"
    lines.append(row + " \\\\\n")
open(f"{OUT}/A3_alpha.tex", "w").write(wrap(
    "".join(lines),
    "Worst-client effect (P3) across the Dirichlet concentration.",
    "tab:A3", "l" + "r" * len(alphas)))

# ---- B1: ablations, with the seed count on every row ------------------------
ABL = [("rank4", "agnews", "roberta", "fedavg", "LoRA rank 4"),
       ("rank16", "agnews", "roberta", "fedavg", "LoRA rank 16"),
       ("continuity", "agnews", "distilbert", "fedavg", "DistilBERT (held out)"),
       ("beta0.1", "agnews", "distilbert", "fedavgw", "FedAvgW $\\beta=0.1$"),
       ("beta0.5", "agnews", "distilbert", "fedavgw", "FedAvgW $\\beta=0.5$"),
       ("mstep", "agnews", "roberta", "fedavg", "Matched gradient steps"),
       ("fullsize", "agnews", "roberta", "fedavg", "120k training examples")]
lines = ["Condition & Cell & Effect & $n$ seeds \\\\\n\\midrule\n"]
for tag, d, b, a, lab in ABL:
    c = eff(d, b, algo=a, tag=tag, minn=2)
    if c:
        lines.append(f"{lab} & {NICE[d]} $\\times$ {NICE[b]} & {fmt(c['e'])} & {c['n']} \\\\\n")
base = eff("agnews", "roberta", minn=3)
if base:
    lines.append(f"\\midrule\nReference (main grid) & AG News $\\times$ RoBERTa & "
                 f"{fmt(base['e'])} & {base['n']} \\\\\n")
open(f"{OUT}/B1_ablations.tex", "w").write(wrap(
    "".join(lines),
    "Ablations and controls. Conditions with fewer than five partitions are "
    "directional and are not used to support any claim in the main text.",
    "tab:B1", "llrr"))

# ---- B2: K = 50, absolute scores only ---------------------------------------
# A paired effect is not defined here: the K=50 runs have no K=50 baseline, so
# comparing them against a K=10 baseline would not be a controlled comparison.
rows = []
for lab, tag, k in [("$K=10$ (main grid)", "", 10), ("$K=50$", "K50", 50)]:
    r = absolute("agnews", "roberta", tag=tag)
    if r:
        rows.append(f"{lab} & {r['mean']:.3f} & {r['sd']:.3f} & {r['n']} \\\\\n")
if rows:
    open(f"{OUT}/B2_k50.tex", "w").write(wrap(
        "Condition & Worst-client P3 & sd & $n$ \\\\\n\\midrule\n" + "".join(rows),
        "Client-count check. Absolute worst-client scores are reported because the "
        "$K=50$ condition has no matching $K=50$ baseline, so a paired effect is "
        "not defined.",
        "tab:B2", "lrrr"))

print("written:")
for f in sorted(os.listdir(OUT)):
    print(f"  {OUT}/{f}")

